Notes on Quantum Computation and Information

We discuss fundamentals of quantum computing and information - quantum gates, circuits, algorithms, theorems, error correction, and provide collection of QISKIT programs and exercises for the interested reader.

==> run.sh <==
#!/bin/bash

#rm qcomp_*.pdf
rm circuits_*.pdf 
rm *.toc *.aux  *.log *.eps
rm *.out *.blg  
rm *.synctex.gz


